WZ production cross-section measurement at 7 TeV and 8 TeV center of mass energies within the Compact Muon Solenoid experiment

The WZ associated diboson production is studied by measuring both inclusive cross section and, for the first time, the ratio between the $W^-Z$ and the $W^+Z$ cross sections. The measurements are performed using data samples of proton-proton collisions collected during the years 2011 and 2012, at 7 and 8 TeV of centre-of-mass energies, respectively, by the CMS experiment at the LHC, updating the 7 TeV cross section measurement available in CMS, and presenting the new cross section measurement in CMS at 8 TeV. The data sample used for the 7 TeV measurements correspond to an integrated luminosity of 4.9 $fb^{-1}$, whence the data for the 8 TeV correspond to $\mathcal{L}_{int}=19.6~fb^{-1}$. The obtained results are found compatible with the Standard Model predictions.

==> ThesisFigs/PDF/APP02/rmfigs.py <==
#!/usr/bin/env python

TESISROOTDIR="/home/duarte/Working/PhDThesis" # To be modified!! HARDCODED XXX

def getplotnames():
	"""
	"""
	import os
	# file
	sourcefilename = os.path.join(TESISROOTDIR,"Appendix/A02-AnalysisDistributions.tex")
	sf = open(sourcefilename)
	sflines = sf.readlines()
	sf.close()
	# Parsing
	keyword = 'includegraphics'

	# Check the lines with the keyword in there and get the plot name
	plotnames = set( map(lambda y: y.split("{")[-1].replace('}','').replace('\n','.pdf'),\
			filter(lambda x: x.find(keyword) != -1 and x.find('8TeV') == -1,sflines)) )

	return list(plotnames)


def recursive_glob(treeroot, pattern):
	import os, fnmatch
	
	return [os.path.join(dirpath, f) for dirpath, dirnames, files in os.walk(treeroot) \
			for f in fnmatch.filter(files, pattern)]

if __name__ == '__main__':
	import os,glob
	
	absdir = os.path.join(TESISROOTDIR,'ThesisFigs/PDF/')
	filestokeep = map(lambda x: os.path.join(absdir,x), getplotnames())
	pdfplotsdir = os.path.join(absdir,'APP02')
	totalfiles = recursive_glob(pdfplotsdir,'*.pdf')
	fkeep = set(filestokeep)
	ftotal= set(totalfiles)
	fremove = list(ftotal.difference(fkeep))

	m = ''
	for i in fremove:
		m += i+' '
	printout = m[:-1]+'\n'
	print printout



==> ThesisFigs/macros/LatinoStyle_mod.py <==
#!/usr/bin/env python
"""
Latinos style definitions
"""

def LatinosStyle():
	"""
	Latinos style
	"""
	import ROOT

	ROOT.GloStyle = ROOT.gStyle

	LatinosStyle = ROOT.TStyle("LatinosStyle", "LatinosStyle")
	ROOT.gStyle = LatinosStyle
	
	#----------------------------------------------------------------------------
	# Canvas
	#----------------------------------------------------------------------------
	LatinosStyle.SetCanvasBorderMode(  0)
	LatinosStyle.SetCanvasBorderSize( 10)
	LatinosStyle.SetCanvasColor     (  0)
	LatinosStyle.SetCanvasDefH      (600)
	LatinosStyle.SetCanvasDefW      (550)
	LatinosStyle.SetCanvasDefX      ( 10)
	LatinosStyle.SetCanvasDefY      ( 10)
	
	#----------------------------------------------------------------------------
	# Pad
        #----------------------------------------------------------------------------
        LatinosStyle.SetPadBorderMode  (   0)
        LatinosStyle.SetPadBorderSize  (  10)
        LatinosStyle.SetPadColor       (   0)
        LatinosStyle.SetPadBottomMargin(0.08)
        LatinosStyle.SetPadTopMargin   (0.08)
        LatinosStyle.SetPadLeftMargin  (0.18)
        LatinosStyle.SetPadRightMargin (0.05)
      
      
        #----------------------------------------------------------------------------
        # Frame
        #----------------------------------------------------------------------------
        LatinosStyle.SetFrameFillStyle ( 0)
        LatinosStyle.SetFrameFillColor ( 0)
        LatinosStyle.SetFrameLineColor ( 1)
        LatinosStyle.SetFrameLineStyle ( 0)
        LatinosStyle.SetFrameLineWidth ( 2)
        LatinosStyle.SetFrameBorderMode( 0)
        LatinosStyle.SetFrameBorderSize(10)
      
      
        #----------------------------------------------------------------------------
        # Hist
        #----------------------------------------------------------------------------
        LatinosStyle.SetHistFillColor(0)
        LatinosStyle.SetHistFillStyle(1)
        LatinosStyle.SetHistLineColor(1)
        LatinosStyle.SetHistLineStyle(0)
        LatinosStyle.SetHistLineWidth(1)
      
      
        #----------------------------------------------------------------------------
        # Axis
        #----------------------------------------------------------------------------
        LatinosStyle.SetLabelFont  (   42, "xyz")
        LatinosStyle.SetLabelOffset(0.015, "xyz")
        LatinosStyle.SetLabelSize  (0.050, "xyz")
        LatinosStyle.SetNdivisions (  505, "xyz")
        LatinosStyle.SetTitleFont  (   42, "xyz")
        LatinosStyle.SetTitleSize  (0.050, "xyz")
      
        #  LatinosStyle.SetNdivisions ( -503, "y")
      
        LatinosStyle.SetTitleOffset(  1.4,   "x")
        LatinosStyle.SetTitleOffset(  1.2,   "y")
        LatinosStyle.SetPadTickX   (           1)  # Tick marks on the opposite side of the frame
        LatinosStyle.SetPadTickY   (           1)  # Tick marks on the opposite side of the frame

	#return LatinosStyle
      
      
        #----------------------------------------------------------------------------
        # Title
        #----------------------------------------------------------------------------
        LatinosStyle.SetTitleBorderSize(    0)
        LatinosStyle.SetTitleFillColor (   10)
        LatinosStyle.SetTitleAlign     (   12)
        LatinosStyle.SetTitleFontSize  (0.045)
        LatinosStyle.SetTitleX         (0.560)
        LatinosStyle.SetTitleY         (0.860)
      
        LatinosStyle.SetTitleFont(42, "")
      
      
        #----------------------------------------------------------------------------
        # Stat
        #----------------------------------------------------------------------------
        LatinosStyle.SetOptStat       (1110)
        LatinosStyle.SetStatBorderSize(   0)
        LatinosStyle.SetStatColor     (  10)
        LatinosStyle.SetStatFont      (  42)
        LatinosStyle.SetStatX         (0.94)
        LatinosStyle.SetStatY         (0.91)
	
	return LatinosStyle



==> ThesisFigs/macros/drawXS.C <==

const Color_t color_data  = kBlack;
const Color_t color_higgs = kRed;
const Color_t color_WW    = kAzure-9;
const Color_t color_tt    = kYellow;
const Color_t color_Wj    = kGray+1;
const Color_t color_Zj    = kGreen+2;
const Color_t color_WZ    = kAzure-2;


void HiggsPaperStyle()
{
  TStyle* HiggsPaperStyle = new TStyle("HiggsPaperStyle", "HiggsPaperStyle");

  gStyle = HiggsPaperStyle;


  //----------------------------------------------------------------------------
  // Canvas
  //----------------------------------------------------------------------------
  HiggsPaperStyle->SetCanvasBorderMode(  0);
  HiggsPaperStyle->SetCanvasBorderSize( 10);
  HiggsPaperStyle->SetCanvasColor     (  0);
  HiggsPaperStyle->SetCanvasDefH      (600);
  HiggsPaperStyle->SetCanvasDefW      (550);
  HiggsPaperStyle->SetCanvasDefX      ( 10);
  HiggsPaperStyle->SetCanvasDefY      ( 10);


  //----------------------------------------------------------------------------
  // Pad
  //----------------------------------------------------------------------------
  HiggsPaperStyle->SetPadBorderMode  (   0);
  HiggsPaperStyle->SetPadBorderSize  (  10);
  HiggsPaperStyle->SetPadColor       (   0);
  HiggsPaperStyle->SetPadBottomMargin(0.20);
  HiggsPaperStyle->SetPadTopMargin   (0.08);
  HiggsPaperStyle->SetPadLeftMargin  (0.18);
  HiggsPaperStyle->SetPadRightMargin (0.05);


  //----------------------------------------------------------------------------
  // Frame
  //----------------------------------------------------------------------------
  HiggsPaperStyle->SetFrameBorderMode( 0);
  HiggsPaperStyle->SetFrameBorderSize(10);
  HiggsPaperStyle->SetFrameFillStyle ( 0);
  HiggsPaperStyle->SetFrameFillColor ( 0);
  HiggsPaperStyle->SetFrameLineColor ( 1);
  HiggsPaperStyle->SetFrameLineStyle ( 0);
  HiggsPaperStyle->SetFrameLineWidth ( 2);


  //----------------------------------------------------------------------------
  // Hist
  //----------------------------------------------------------------------------
  HiggsPaperStyle->SetHistFillColor(0);
  HiggsPaperStyle->SetHistFillStyle(1);
  HiggsPaperStyle->SetHistLineColor(1);
  HiggsPaperStyle->SetHistLineStyle(0);
  HiggsPaperStyle->SetHistLineWidth(1);


  //----------------------------------------------------------------------------
  // Axis
  //----------------------------------------------------------------------------
  HiggsPaperStyle->SetLabelFont  (   42, "xyz");
  HiggsPaperStyle->SetLabelOffset(0.015, "xyz");
  HiggsPaperStyle->SetLabelSize  (0.040, "xyz");
  HiggsPaperStyle->SetNdivisions (  505, "xyz");
  HiggsPaperStyle->SetTitleFont  (   42, "xyz");
  HiggsPaperStyle->SetTitleSize  (0.040, "xyz");
  HiggsPaperStyle->SetTitleOffset( 1.15,   "x");
  HiggsPaperStyle->SetTitleOffset( 1.15,   "y");
  HiggsPaperStyle->SetPadTickX   (           1);
  HiggsPaperStyle->SetPadTickY   (           1);


  //----------------------------------------------------------------------------
  // Title
  //----------------------------------------------------------------------------
  HiggsPaperStyle->SetTitleAlign     (   33);
  HiggsPaperStyle->SetTitleBorderSize(    0);
  HiggsPaperStyle->SetTitleFillColor (   10);
  HiggsPaperStyle->SetTitleFont      (   42);
  HiggsPaperStyle->SetTitleFontSize  (0.045);
  HiggsPaperStyle->SetTitleX         (0.960);
  HiggsPaperStyle->SetTitleY         (0.990);


  //----------------------------------------------------------------------------
  // Stat
  //----------------------------------------------------------------------------
  HiggsPaperStyle->SetOptStat       (   0);
  HiggsPaperStyle->SetStatBorderSize(   0);
  HiggsPaperStyle->SetStatColor     (  10);
  HiggsPaperStyle->SetStatFont      (  42);
  HiggsPaperStyle->SetStatX         (0.94);
  HiggsPaperStyle->SetStatY         (0.91);
}


#include "TCanvas.h"
#include "TFile.h"
#include "TFrame.h"
#include "TGraphErrors.h"
#include "TH1.h"
#include "TH2.h"
#include "THStack.h"
#include "TInterpreter.h"
#include "TLatex.h"
#include "TLegend.h"
#include "TLine.h"
#include "TMath.h"
#include "TMultiGraph.h"
//#include "TPaletteAxis.h"
#include "TROOT.h"
#include "TStyle.h"
#include "TSystem.h"
#include "TTree.h"


TLegend*  DrawLegend               (Float_t       x1,
				    Float_t       y1,
				    TObject*      hist,
				    TString       label,
				    TString       option  = "p",
				    Float_t       tsize   = 0.030,
				    Float_t       xoffset = 0.200,
				    Float_t       yoffset = 0.048);

void      DrawTLatex               (Double_t      x,
				    Double_t      y,
				    Double_t      tsize,
				    Short_t       align,
				    const char*   text,
				    Bool_t        setndc = true);

Double_t  GetMaximumIncludingErrors(TH1*          h,
				    Double_t      xmin = -999,
				    Double_t      xmax = -999);

void      MoveOverflowBins         (TH1*          h,
				    Double_t      xmin = -999,
				    Double_t      xmax = -999);

void      SetAxis                  (TH1*          hist,
				    TString       xtitle,
				    TString       ytitle,
				    Float_t       size,
				    Float_t       offset);

Double_t  Yield                    (TH1*          h);


#endif

//------------------------------------------------------------------------------
// DrawLegend
//------------------------------------------------------------------------------
TLegend* DrawLegend(Float_t  x1,
		    Float_t  y1,
		    TObject* hist,
		    TString  label,
		    TString  option,
		    Float_t  tsize,
		    Float_t  xoffset,
		    Float_t  yoffset)
{
  TLegend* legend = new TLegend(x1,
				y1,
				x1 + xoffset,
				y1 + yoffset);
  
  legend->SetBorderSize(    0);
  legend->SetFillColor (    0);
  legend->SetTextAlign (   12);
  legend->SetTextFont  (   42);
  legend->SetTextSize  (tsize);

  legend->AddEntry(hist, label.Data(), option.Data());
  legend->Draw();

  return legend;
}


//------------------------------------------------------------------------------
// DrawTLatex
//------------------------------------------------------------------------------
void DrawTLatex(Double_t    x,
		Double_t    y,
		Double_t    tsize,
		Short_t     align,
		const char* text,
		Bool_t      setndc)
{
  TLatex* tl = new TLatex(x, y, text);

  tl->SetNDC      (setndc);
  tl->SetTextAlign( align);
  tl->SetTextFont (    42);
  tl->SetTextSize ( tsize);

  tl->Draw("same");
}


//------------------------------------------------------------------------------
// GetMaximumIncludingErrors
//------------------------------------------------------------------------------
Double_t GetMaximumIncludingErrors(TH1*     h,
				   Double_t xmin,
				   Double_t xmax)
{
  UInt_t nbins = h->GetNbinsX();

  TAxis* axis = (TAxis*)h->GetXaxis();
  
  Int_t firstBin = (xmin != -999) ? axis->FindBin(xmin) : 1;
  Int_t lastBin  = (xmax != -999) ? axis->FindBin(xmax) : nbins;

  Float_t maxWithErrors = 0;

  for (Int_t i=firstBin; i<=lastBin; i++) {

    Float_t binHeight = h->GetBinContent(i) + h->GetBinError(i);

    if (binHeight > maxWithErrors) maxWithErrors = binHeight;
  }

  return maxWithErrors;
}


//------------------------------------------------------------------------------
// MoveOverflowBins
//------------------------------------------------------------------------------
void MoveOverflowBins(TH1*     h,
		      Double_t xmin,
		      Double_t xmax)
{
  UInt_t nbins = h->GetNbinsX();

  TAxis* axis = (TAxis*)h->GetXaxis();
  
  UInt_t firstBin = (xmin != -999) ? axis->FindBin(xmin) : 1;
  UInt_t lastBin  = (xmax != -999) ? axis->FindBin(xmax) : nbins;

  Double_t firstVal = 0;
  Double_t firstErr = 0;

  Double_t lastVal = 0;
  Double_t lastErr = 0;

  for (UInt_t i=0; i<=nbins+1; i++) {

    if (i <= firstBin) {
      firstVal += h->GetBinContent(i);
      firstErr += (h->GetBinError(i)*h->GetBinError(i));
    }

    if (i >= lastBin) {
      lastVal += h->GetBinContent(i);
      lastErr += (h->GetBinError(i)*h->GetBinError(i));
    }

    if (i < firstBin || i > lastBin) {
      h->SetBinContent(i, 0);
      h->SetBinError  (i, 0);
    }
  }

  firstErr = sqrt(firstErr);
  lastErr  = sqrt(lastErr);

  h->SetBinContent(firstBin, firstVal);
  h->SetBinError  (firstBin, firstErr);

  h->SetBinContent(lastBin, lastVal);
  h->SetBinError  (lastBin, lastErr);
}


//------------------------------------------------------------------------------
// SetAxis
//------------------------------------------------------------------------------
void SetAxis(TH1*    hist,
	     TString xtitle,
	     TString ytitle,
	     Float_t size,
	     Float_t offset)
{
  gPad->cd();
  gPad->Update();

  TAxis* xaxis = (TAxis*)hist->GetXaxis();
  TAxis* yaxis = (TAxis*)hist->GetYaxis();

  xaxis->SetLabelFont(42);
  yaxis->SetLabelFont(42);
  xaxis->SetTitleFont(42);
  yaxis->SetTitleFont(42);

  xaxis->SetLabelOffset(0.025);
  yaxis->SetLabelOffset(0.025);
  xaxis->SetTitleOffset(1.4);
  yaxis->SetTitleOffset(offset);

  xaxis->SetLabelSize(size);
  yaxis->SetLabelSize(size);
  xaxis->SetTitleSize(size);
  yaxis->SetTitleSize(size);

  xaxis->SetTitle(xtitle);
  yaxis->SetTitle(ytitle);

  xaxis->SetNdivisions(505);
  yaxis->SetNdivisions(505);

  yaxis->CenterTitle();

  gPad->GetFrame()->DrawClone();
  gPad->RedrawAxis();
}


//------------------------------------------------------------------------------
// Yield
//------------------------------------------------------------------------------
Double_t Yield(TH1* h)
{
  if (h)
    {
      Int_t nbins = h->GetNbinsX();
      
      return h->Integral(0, nbins+1);
    }
  else
    {
      return 0.;
    }
}


const UInt_t nCharge = 3;

enum {WInclusive, WPlus, WMinus};

TString sCharge[nCharge] = {"WInclusive", "WPlus", "WMinus"};


const UInt_t nChannel = 5;

enum {EEE, EEM, MME, MMM, all};

TString sChannel[nChannel] = {"EEE", "EEM", "MME", "MMM", "combined"};

TString lChannel[nChannel] = {"eee", "ee#mu", "#mu#mue", "#mu#mu#mu", "combined"};


Double_t xs_nlo      [nCharge] = {17.8, 11.39, 6.40};  // pb
Double_t xs_nlo_left [nCharge] = { 0.5,  0.49, 0.27};  // pb
Double_t xs_nlo_right[nCharge] = { 0.7,  0.60, 0.37};  // pb


Double_t xs_value[nCharge][nChannel];  // pb
Double_t xs_stat [nCharge][nChannel];  // pb
Double_t xs_syst [nCharge][nChannel];  // pb
Double_t xs_lumi [nCharge][nChannel];  // pb


Double_t luminosity = 4920.;  // pb-1


const Float_t _bigLabelSize = 0.04;


//------------------------------------------------------------------------------
//
// drawXS
//
//------------------------------------------------------------------------------
void drawXS(UInt_t theCharge = WInclusive)
{
  HiggsPaperStyle();
  gROOT->SetBatch();
  gStyle->SetEndErrorSize(5);


  // 7 TeV inclusive
  //----------------------------------------------------------------------------
  xs_value[WInclusive][EEE] = 23.00;
  xs_value[WInclusive][EEM] = 19.67;
  xs_value[WInclusive][MME] = 19.81;
  xs_value[WInclusive][MMM] = 21.02;
  xs_value[WInclusive][all] = 20.76;
  
  xs_stat[WInclusive][EEE] = 3.10;
  xs_stat[WInclusive][EEM] = 2.73;
  xs_stat[WInclusive][MME] = 2.60;
  xs_stat[WInclusive][MMM] = 2.30;
  xs_stat[WInclusive][all] = 1.32;
  
  xs_syst[WInclusive][EEE] = 1.39;
  xs_syst[WInclusive][EEM] = 1.50;
  xs_syst[WInclusive][MME] = 1.55;
  xs_syst[WInclusive][MMM] = 1.47;
  xs_syst[WInclusive][all] = 1.13;
  
  xs_lumi[WInclusive][EEE] = 0.51;
  xs_lumi[WInclusive][EEM] = 0.43;
  xs_lumi[WInclusive][MME] = 0.44;
  xs_lumi[WInclusive][MMM] = 0.46;
  xs_lumi[WInclusive][all] = 0.46;
  
  
  // 7 TeV W+
  //----------------------------------------------------------------------------
  xs_value[WPlus][EEE] = 13.39;
  xs_value[WPlus][EEM] = 13.18;
  xs_value[WPlus][MME] = 14.14;
  xs_value[WPlus][MMM] = 11.43;
  xs_value[WPlus][all] = 12.73;
  
  xs_stat[WPlus][EEE] = 2.39;
  xs_stat[WPlus][EEM] = 2.24;
  xs_stat[WPlus][MME] = 2.19;
  xs_stat[WPlus][MMM] = 1.71;
  xs_stat[WPlus][all] = 1.04;
  
  xs_syst[WPlus][EEE] = 0.75;
  xs_syst[WPlus][EEM] = 0.64;
  xs_syst[WPlus][MME] = 0.74;
  xs_syst[WPlus][MMM] = 0.53;
  xs_syst[WPlus][all] = 0.59;
  
  xs_lumi[WPlus][EEE] = 0.29;
  xs_lumi[WPlus][EEM] = 0.29;
  xs_lumi[WPlus][MME] = 0.31;
  xs_lumi[WPlus][MMM] = 0.25;
  xs_lumi[WPlus][all] = 0.28;
  
  
  // 7 TeV W-
  //----------------------------------------------------------------------------
  xs_value[WMinus][EEE] = 9.49;
  xs_value[WMinus][EEM] = 6.51;
  xs_value[WMinus][MME] = 5.73;
  xs_value[WMinus][MMM] = 9.48;
  xs_value[WMinus][all] = 7.46;
  
  xs_stat[WMinus][EEE] = 1.95;
  xs_stat[WMinus][EEM] = 1.58;
  xs_stat[WMinus][MME] = 1.40;
  xs_stat[WMinus][MMM] = 1.52;
  xs_stat[WMinus][all] = 0.79;
  
  xs_syst[WMinus][EEE] = 0.60;
  xs_syst[WMinus][EEM] = 0.37;
  xs_syst[WMinus][MME] = 0.37;
  xs_syst[WMinus][MMM] = 0.50;
  xs_syst[WMinus][all] = 0.40;
  
  xs_lumi[WMinus][EEE] = 0.21;
  xs_lumi[WMinus][EEM] = 0.14;
  xs_lumi[WMinus][MME] = 0.13;
  xs_lumi[WMinus][MMM] = 0.21;
  xs_lumi[WMinus][all] = 0.16;


  // Do the work
  //----------------------------------------------------------------------------
  TGraphErrors* gStat = new TGraphErrors(nChannel);
  TGraphErrors* gSyst = new TGraphErrors(nChannel);
  TGraphErrors* gLumi = new TGraphErrors(nChannel);

  for (UInt_t i=0; i<nChannel; i++)
    {
      Double_t errorSquared = (xs_stat[theCharge][i] * xs_stat[theCharge][i]);

      gStat->SetPointError(i, sqrt(errorSquared) / xs_nlo[theCharge], 0.0);
      
      errorSquared += (xs_syst[theCharge][i] * xs_syst[theCharge][i]);

      gSyst->SetPointError(i, sqrt(errorSquared) / xs_nlo[theCharge], 0.0);

      errorSquared += (xs_lumi[theCharge][i] * xs_lumi[theCharge][i]);

      gLumi->SetPointError(i, sqrt(errorSquared) / xs_nlo[theCharge], 0.0);

      gStat->SetPoint(i, xs_value[theCharge][i] / xs_nlo[theCharge], nChannel-i-1);
      gSyst->SetPoint(i, xs_value[theCharge][i] / xs_nlo[theCharge], nChannel-i-1);
      gLumi->SetPoint(i, xs_value[theCharge][i] / xs_nlo[theCharge], nChannel-i-1);
    }


  // Cosmetics
  //----------------------------------------------------------------------------
  gStat->SetLineWidth  (2);
  gStat->SetMarkerSize (1.3);
  gStat->SetMarkerStyle(kFullCircle);

  gSyst->SetLineColor  (kRed);
  gSyst->SetLineWidth  (2);
  gSyst->SetMarkerSize (1.3);
  gSyst->SetMarkerStyle(kFullCircle);

  gLumi->SetLineColor  (kBlue);
  gLumi->SetLineWidth  (2);
  gLumi->SetMarkerSize (1.3);
  gLumi->SetMarkerStyle(kFullCircle);


  // Draw
  //----------------------------------------------------------------------------
  TString suffix = "7TeV_" + sCharge[theCharge];

  TCanvas* canvas = new TCanvas("ratioNLO_" + suffix, "ratioNLO_" + suffix);

  canvas->SetLeftMargin(canvas->GetRightMargin());

  Double_t xmin    =  0.0;
  Double_t xmax    =  2.0;
  Double_t ylegend =  1.2;
  Double_t ymin    = -0.6;
  Double_t ymax    = nChannel + ymin + ylegend;
 
  gStyle->SetOptStat(0);

  TH2F* h2 = new TH2F("h2_" + suffix, "", 100, xmin, xmax, 100, ymin, ymax);

  h2->Draw();
  
  
  // NLO WZ cross-section
  //----------------------------------------------------------------------------
  TBox* nlo = new TBox(1. - xs_nlo_left [theCharge] / xs_nlo[theCharge], ymin,
		       1. + xs_nlo_right[theCharge] / xs_nlo[theCharge], ymax - ylegend);

  nlo->SetLineColor(0);
  nlo->SetFillColor(kGray);
  nlo->SetFillStyle(1001);

  nlo->Draw("e2,same");

  TLine* line = new TLine(1., ymin, 1., ymax - ylegend);

  line->SetLineColor(kGray+1);
  line->SetLineWidth(2);

  line->Draw("same");


  // Cross sections
  //----------------------------------------------------------------------------
  gLumi->Draw("p,same");
  gSyst->Draw("p,same");
  gStat->Draw("p,same");


  // Labels
  //----------------------------------------------------------------------------
  for (UInt_t i=0; i<nChannel; i++) {

    Double_t x = gStat->GetX()[i];
    Double_t y = gStat->GetY()[i];

    Double_t gStatError = gStat->GetErrorX(i);
    Double_t gSystError = gSyst->GetErrorX(i);
    Double_t gLumiError = gLumi->GetErrorX(i);

    DrawTLatex(xmin+0.06, y+0.15, 0.035, 12,
	       Form("%s %.2f #pm %.2f",
		    lChannel[i].Data(), x, gLumiError), 0);

    gLumiError = sqrt(gLumiError*gLumiError - gSystError*gSystError);
    gSystError = sqrt(gSystError*gSystError - gStatError*gStatError);

    DrawTLatex(xmin+0.06, y-0.15, 0.025, 12,
	       Form("%.2f #pm %.2f #pm %.2f #pm %.2f",
		    x, gStatError, gSystError, gLumiError), 0);
  }

  DrawTLatex(0.050, 0.975, _bigLabelSize, 13, "CMS Preliminary");

  DrawTLatex(0.940, 0.983, _bigLabelSize, 33, 
	     Form("#sqrt{s} = 7 TeV, L = %.1f fb^{-1}", luminosity/1e3));

  TString swz = "";

  if      (theCharge == WPlus)  swz = "W^{+}Z";
  else if (theCharge == WMinus) swz = "W^{-}Z";
  else                          swz = "W^{#pm}Z";
  
  h2->GetXaxis()->CenterTitle();
  h2->GetXaxis()->SetTitleOffset(1.4);
  h2->GetXaxis()->SetTitle(Form("#sigma_{%s}^{exp} / #sigma_{%s}^{theory}",
				   swz.Data(),
				   swz.Data()));

  h2->GetYaxis()->SetTitle("");


  // Remove y-axis labels
  //----------------------------------------------------------------------------
  TAxis* yaxis = h2->GetYaxis();
  
  for (Int_t j=1; j<yaxis->GetNbins(); j++) yaxis->SetBinLabel(j, "");


  // Additional legend
  //----------------------------------------------------------------------------
  DrawLegend(0.545, 0.840, gStat, " stat.",  "lp");
  DrawLegend(0.545, 0.795, nlo,   " theory", "f");
  DrawLegend(0.700, 0.840, gSyst, " syst.",  "l");
  DrawLegend(0.700, 0.795, gLumi, " lumi.",  "l");


  // Save
  //----------------------------------------------------------------------------
  //canvas->Update();
  canvas->GetFrame()->DrawClone();
  canvas->RedrawAxis();

  // RE-draw everything
  //nlo->Draw("e2,same");
  //line->Draw("same");


  // Cross sections
  //----------------------------------------------------------------------------
  //gLumi->Draw("p,same");
  //gSyst->Draw("p,same");
  //gStat->Draw("p,same");

  canvas->SaveAs(Form("ratioNLO_%s.pdf", suffix.Data()));
  //canvas->SaveAs(Form("ratioNLO_%s.png", suffix.Data()));
}


//------------------------------------------------------------------------------
// Ratio
//------------------------------------------------------------------------------
Double_t Ratio(Double_t a,
	       Double_t b)
{
  if (b == 0) return 0.0;

  return a / b;
}


//------------------------------------------------------------------------------
// RatioError
//------------------------------------------------------------------------------
Double_t RatioError(Double_t a,
		    Double_t b,
		    Double_t aErr,
		    Double_t bErr)
{
  if (b == 0) return 0.0;

  if (aErr < 0) aErr = sqrt(a);
  if (bErr < 0) bErr = sqrt(b);

  return Ratio(a,b) * sqrt((aErr/a)*(aErr/a) + (bErr/b)*(bErr/b));
}


==> ThesisFigs/macros/get8tev.py <==
#!/usr/bin/env python

""" Script to download the png files needed for the
thesis related for 8 TeV. The same files used in 7TeV
are required to be download, but previously is needed
a translation of Jonatan convention names to mine. 
"""

TESISROOTDIR="/home/duarte/Working/PhDThesis" # To be modified!! HARDCODED XXX

def getplotnames(measure):
	"""
	"""
	import os
	# file
	sourcefilename = os.path.join(TESISROOTDIR,"Appendix/A02-AnalysisDistributions.tex")
	sf = open(sourcefilename)
	sflines = sf.readlines()
	sf.close()
	# Parsing
	if measure == 'inclusive':
		keyword = 'APP02/WZeee'
	elif measure == 'ratio':
		keyword = 'APP02/WZMinus'
	else:
		message= "\033[31mgetplotnames ERROR\033[m Not valid argument '%s'. Valid arguments:"\
				" 'inclusive' 'ratio'" % measure
		raise RuntimeError(message)

	# Check the lines with the keyword in there and get the plot name
	plotnames = set( map(lambda y: y.split("/")[-1].replace('}','').replace('\n',''),\
			filter(lambda x: x.find(keyword) != -1,sflines)) )

	return list(plotnames)

def getconv8(plotlist,measure):
	"""
	"""
	SPECIALDICT = { 'fHPtLeptonZtrailing': 'MET30', 'fHPtLeptonZleading': 'MET30',\
			'fHdRl2Wcand': 'HasW', 'fHdRl1Wcand': 'HasW' } 
	TRANSLDICT = { 'fHWPt': 'hPtW', 'fHDeltaPhiWMET': 'hDPhiWLeptonMET',\
			'fHdRl2Wcand': 'hDRWZLepton2', 'fHdRl1Wcand': 'hDRWZLepton1', \
			'fHZPt': 'hPtZ', 'fHLeadingJetPt': 'hPtLeadingJet', \
			'fHNJets': 'hNJetAbove30', 'fHMET': 'hMET',\
			'fHZInvMass': 'hInvMass2Lep', 'fHTransversMass': 'hMtW',\
			'fHPtLeptonZleading': 'hPtZLepton1', 'fHPtLeptonZtrailing': 'hPtZLepton2',\
			'fHPtLeptonW': 'hPtWLepton'}
	# Ampliate the dict to contain also the AfterWCand and AfterZCand versions
	dtup = map(lambda (x,y): (x,y), TRANSLDICT.iteritems())
	for (k,v) in dtup:
		for i in [ 'AfterWCand', 'AfterZCand']:
			TRANSLDICT[k+i] = v

	prepath="http://www.hep.uniovi.es/piedra/png/analysis/PPF/"
	stagesd = { 'AfterZCand': 'HasZ', 'AfterWCand': 'HasW'}
	if measure == 'inclusive':
		meas = ('WInclusive',)
		channels = ( 'EEE', 'EEM', 'MME', 'MMM')
	elif measure == 'ratio':
		meas = ('WMinus','WPlus')
		channels = ('combined',)

	fulllist=[]
	suffix='.png'
	# Prepare to the output where it will be download, relative to the output dir
	# introduced in the main 
	measpathoutput = { 'WInclusive' : '', 'WMinus': 'WZMinus/', \
			'WPlus': 'WZPlus/' }
	channeloutput = { 'EEE': 'WZeee/', 'MMM': 'WZmmm/', 'EEM': 'WZeem/', 'MME': 'WZmme/', \
			'combined': 'leptonchannel/' }
	for origname in plotlist:
		plottrname=TRANSLDICT[origname]
		# Extract the analysis stage from the plot name
		if plottrname in SPECIALDICT.keys():
			whatstage = SPECIALDICT[origname]
		else:
			whatstagelist = filter(lambda x: origname.find(x) != -1,stagesd.keys())
			if len(whatstagelist) == 0:
				whatstage = 'MET30'
			else:
				whatstage = stagesd[whatstagelist[0]]
		for m in meas:
			for ch in channels:
				fulllist.append( (prepath+whatstage+'/'+m+'/'+\
						plottrname+'_'+ch+'_'+whatstage+'_'+m+suffix, \
						measpathoutput[m]+channeloutput[ch]+origname+suffix) )
	return fulllist

def retrieve(url):
	""" Based in code from 
	http://stackoverflow.com/questions/22676/how-do-i-download-a-file-over-http-using-python
	"""
	import urllib2,os
	from hashlib import md5
	from time import localtime
	
	file_name = os.path.abspath(md5(str(localtime)).hexdigest()+'_'+url.split('/')[-1])
	u = urllib2.urlopen(url)
	f = open(file_name, 'wb')
	meta = u.info()
	file_size = int(meta.getheaders("Content-Length")[0])
	print "Downloading: %s Bytes: %s" % (os.path.basename(file_name), file_size)
	file_size_dl = 0
	block_sz = 8192
	while True:
	    buffer = u.read(block_sz)
	    if not buffer:
	        break
	
	    file_size_dl += len(buffer)
	    f.write(buffer)
	    status = r"%10d  [%3.2f%%]" % (file_size_dl, file_size_dl * 100. / file_size)
	    status = status + chr(8)*(len(status)+1)
	    print status,
	
	f.close()

	return file_name
		

def getandsave(plotlist,outdirroot):
	""" 
	"""
	import os
	import shutil

	for (url,reloutfile) in plotlist:
		createdfile = retrieve(url)
		# Creating the output directory
		# Build the full path 
		absoutfile = os.path.join(outdirroot,reloutfile)
		outdir = os.path.split(os.path.join(outdirroot,reloutfile))[0]
		if not os.path.exists(outdir):
			os.makedirs(outdir)
		# And copy the created file to its final location
		shutil.move(createdfile,absoutfile)
		print "\033[34mgetandsave INFO\033[m Created file: %s" % absoutfile


if __name__ == '__main__':
	from optparse import OptionParser,OptionGroup
	import os
	import glob
	
	#Opciones de entrada
	parser = OptionParser()
	parser.set_defaults(inputdir=os.path.abspath('..'),outdir=os.path.abspath('.'))
	parser.add_option( '-i', '--input-dir', action='store', type='string', dest='inputdir',\
			help="Directory where extract the names of the files needed")
	parser.add_option( '-o', '--output-dir', action='store', type='string', dest='outdir',\
			help="Directory where to store the files downloaded. The scripts will"\
			" create a directory named OUTDIR, and inside a hiercharchy of directories"\
			" following the conventions of this thesis work.")
	
	(opt,args) = parser.parse_args()

	inputdir = os.path.abspath(opt.inputdir)
	outdir   = os.path.abspath(opt.outdir)
	# Check the input dir is right
	inputdirmusthave = [ 'WZPlus', 'WZMinus', 'WZeee', 'WZeem', 'WZmme', 'WZmmm' ]
	ratiodirmusthave = filter(lambda x: x != 'WZPlus' or x != 'WZMinus', inputdirmusthave)
	inputdircontent = glob.glob(filter(lambda x: x.find('8TeV') == -1,inputdir+'/*'))
	if len(filter(lambda x: os.path.join(inputdir,x) not in inputdircontent,inputdirmusthave)) != 0:
		message = "\033[31;2mget8tevplots: ERROR\033[0m Input directory not contain"
		message += " the standard structure (WZPlus WZMinus WZeee ... directories missing)"
		raise RuntimeError(message)
	# First extract the inclusive measurement plots by looking the Appendix/A02-AnalysisDistributions.tex
	for m in [ 'inclusive', 'ratio']:
		plotlist = getplotnames(m)
		# Then translate to Jonatan's conventions and get the full list to download
		plotlisttrans = getconv8(plotlist,m)
		# Dowload it and store in the right place
		getandsave(plotlisttrans,outdir)

		









==> ThesisFigs/macros/higgsPotential.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 16 15:40:36 2013) by ROOT version5.34/00
   TCanvas *c1 = new TCanvas("c1", "c1",685,18,679,729);
   c1->SetHighLightColor(2);
   c1->Range(-0.9005965,-1.087914,0.9005965,1.087914);
   TView *view = TView::CreateView(1);
   view->SetRange(-3,-3,-0.5206034,3,3,1.119157);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTheta(31.79743);
   c1->SetPhi(16.93333);
   c1->SetFrameBorderMode(0);
   
   TF2 *k = new TF2("k","(1-(x^2+y^2))*TMath::Exp(-(x^2+y^2)/2)",-3,3,-3,3);
   k->SetFillColor(19);
   k->SetTitle("");
   k->SetFillStyle(0);
   k->SetLineColor(2);
   k->SetLineWidth(2);
   k->SetNpx(30);
   k->Draw("SURF1BFBBBA");
   
   TPolyLine3D *pline3D = new TPolyLine3D(2,"");
   pline3D->SetLineWidth(2);
   pline3D->SetPoint(0,0,0,0);
   pline3D->SetPoint(1,0,0,1.2);
   pline3D->Draw();
   
   pline3D = new TPolyLine3D(2,"");
   pline3D->SetLineWidth(2);
   pline3D->SetPoint(0,0,0,0);
   pline3D->SetPoint(1,3.2,0,0);
   pline3D->Draw();
   
   pline3D = new TPolyLine3D(2,"");
   pline3D->SetLineWidth(2);
   pline3D->SetPoint(0,0,0,0);
   pline3D->SetPoint(1,-3.2,-3.2,0);
   pline3D->Draw();
   
   TPolyMarker3D *pmarker3D = new TPolyMarker3D(1,22,"");
   pmarker3D->SetName("TPolyMarker3D");
   pmarker3D->SetMarkerStyle(22);
   pmarker3D->SetMarkerSize(2);
   pmarker3D->SetPoint(0,0,0,1.2);
   pmarker3D->Draw();
   
   pmarker3D = new TPolyMarker3D(1,22,"");
   pmarker3D->SetName("TPolyMarker3D");
   pmarker3D->SetMarkerStyle(22);
   pmarker3D->SetMarkerSize(2);
   pmarker3D->SetPoint(0,-3.15,-3.09,0);
   pmarker3D->Draw();
   
   pmarker3D = new TPolyMarker3D(1,23,"");
   pmarker3D->SetName("TPolyMarker3D");
   pmarker3D->SetMarkerStyle(23);
   pmarker3D->SetMarkerSize(2);
   pmarker3D->SetPoint(0,3.2,0,-0.01);
   pmarker3D->Draw();
   TLatex *   tex = new TLatex(-0.1881246,0.491967,"V(#phi)");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6310846,-0.1381232,"#phi_{1}");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.5110051,-0.6409539,"#phi_{2}");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2868567,-0.6906162,"#phi_{1}^{2}+#phi_{2}^{2}=v^{2}");
   tex->SetTextColor(51);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> ThesisFigs/macros/meastheocmp.py <==
YAXISEQUIV = { 'combined':1 , '3m': 3, '2m': 5, '2e': 7 , '3e': 9 }
LATEXCONV = { '3m': '#mu#mu#mu', '2m': '#mu#mue', '2e': 'ee#mu', '3e': 'eee', 'combined': 'combined' }
LEGEND = { 'plus': '#sigma_{W^{+}Z} [pb]', 'minus': '#sigma_{W^{-}Z} [pb]' }


def HiggsPaperStyle():
	import ROOT
	
	HiggsPaperStyle =ROOT.TStyle("HiggsPaperStyle", "HiggsPaperStyle")
	ROOT.gStyle = HiggsPaperStyle

	#----------------------------------------------------------------------------
	# Canvas
	#----------------------------------------------------------------------------
	HiggsPaperStyle.SetCanvasBorderMode(  0);
	HiggsPaperStyle.SetCanvasBorderSize( 10);
	HiggsPaperStyle.SetCanvasColor     (  0);
	HiggsPaperStyle.SetCanvasDefH      (600);
	HiggsPaperStyle.SetCanvasDefW      (550);
	HiggsPaperStyle.SetCanvasDefX      ( 10);
	HiggsPaperStyle.SetCanvasDefY      ( 10);

	#----------------------------------------------------------------------------
	# Pad
	#----------------------------------------------------------------------------
	HiggsPaperStyle.SetPadBorderMode  (   0);
	HiggsPaperStyle.SetPadBorderSize  (  10);
	HiggsPaperStyle.SetPadColor       (   0);
	HiggsPaperStyle.SetPadBottomMargin(0.20);
	HiggsPaperStyle.SetPadTopMargin   (0.08);
	HiggsPaperStyle.SetPadLeftMargin  (0.18);
	HiggsPaperStyle.SetPadRightMargin (0.05);

	#----------------------------------------------------------------------------
	# Frame
	#----------------------------------------------------------------------------
	HiggsPaperStyle.SetFrameBorderMode( 0);
	HiggsPaperStyle.SetFrameBorderSize(10);
	HiggsPaperStyle.SetFrameFillStyle ( 0);
	HiggsPaperStyle.SetFrameFillColor ( 0);
	HiggsPaperStyle.SetFrameLineColor ( 1);
	HiggsPaperStyle.SetFrameLineStyle ( 0);
	HiggsPaperStyle.SetFrameLineWidth ( 2);
	
	#----------------------------------------------------------------------------
	# Hist 
	#----------------------------------------------------------------------------
	HiggsPaperStyle.SetHistFillColor(0);
	HiggsPaperStyle.SetHistFillStyle(1);
	HiggsPaperStyle.SetHistLineColor(1);
	HiggsPaperStyle.SetHistLineStyle(0);
	HiggsPaperStyle.SetHistLineWidth(1);
	
	#----------------------------------------------------------------------------
	# Axis
	#----------------------------------------------------------------------------
	HiggsPaperStyle.SetLabelFont  (   42, "xyz");
	HiggsPaperStyle.SetLabelOffset(0.015, "xyz");
	HiggsPaperStyle.SetLabelSize  (0.040, "xyz");
	HiggsPaperStyle.SetNdivisions (  505, "xyz");
	HiggsPaperStyle.SetTitleFont  (   42, "xyz");
	HiggsPaperStyle.SetTitleSize  (0.040, "xyz");
	HiggsPaperStyle.SetTitleOffset( 1.15,   "x");
	HiggsPaperStyle.SetTitleOffset( 1.15,   "y");
	HiggsPaperStyle.SetPadTickX   (           1);
	HiggsPaperStyle.SetPadTickY   (           1);
	
	#----------------------------------------------------------------------------
	# Title
	#----------------------------------------------------------------------------
	HiggsPaperStyle.SetTitleAlign     (   33);
	HiggsPaperStyle.SetTitleBorderSize(    0);
	HiggsPaperStyle.SetTitleFillColor (   10);
	HiggsPaperStyle.SetTitleFont      (   42);
	HiggsPaperStyle.SetTitleFontSize  (0.045);
	HiggsPaperStyle.SetTitleX         (0.960);
	HiggsPaperStyle.SetTitleY         (0.990);
	
	#----------------------------------------------------------------------------
	# Stat
	#----------------------------------------------------------------------------
	HiggsPaperStyle.SetOptStat       (   0);
	HiggsPaperStyle.SetStatBorderSize(   0);
	HiggsPaperStyle.SetStatColor     (  10);
	HiggsPaperStyle.SetStatFont      (  42);
	HiggsPaperStyle.SetStatX         (0.94);
	HiggsPaperStyle.SetStatY         (0.91);

	return HiggsPaperStyle


def plotgraph(inputval,xtitle,plottitle):
	"""
	"""
	#from LatinoStyle_mod import LatinosStyle
	from math import sqrt
	import ROOT

	ROOT.gROOT.SetBatch()
	lstyle = HiggsPaperStyle()
	lstyle.cd()
	ROOT.gROOT.ForceStyle()
	# Some modification to the style
	lstyle.SetPadLeftMargin(0.10)
	lstyle.SetPadRightMargin(0.10)
	lstyle.SetPadBottomMargin(0.15)
	# ----- Split theoretical and measured values
	thval=dict(map(lambda x: (x,inputval[x]),filter(lambda x: x.find('the.') == 0,inputval.keys())))
	measval=dict(map(lambda x: (x,inputval[x]),filter(lambda x: x.find('the.') != 0,inputval.keys())))
	# -----
	canvas = ROOT.TCanvas('canvas')
	xmin=0.25*min(map(lambda x: x[0]-max(x[2],x[1]), measval.values()+thval.values()))
	xmax=1.2*max(map(lambda x: x[0]+max(x[2],x[1]), measval.values()+thval.values()))
	h = canvas.DrawFrame(xmin,0,1.5*xmax,11)
	# Ticks up
	ROOT.gPad.SetTickx()
	# Delete y-axis ticks
	h.SetTickLength(0,"Y")
	h.SetLabelSize(0,"Y")
	# Header
	header = ROOT.TPaveText(0.20,0.95,0.56+0.12,0.95,"NDC")
	header.SetTextSize(0.04)
	header.SetTextAlign(12)
	header.SetTextFont(62)
	header.AddText("CMS Preliminary, #sqrt{s}=7 TeV,  L=4.9 fb^{-1}")
	header.SetFillColor(10)
	header.SetBorderSize(0)
	header.Draw()
	# Xtitle
	h.SetXTitle(xtitle)
	h.GetXaxis().CenterTitle()
	# --- Set theoretical values with errors
	ltheo ={}
	k=0
	xstheotext = ROOT.TPaveText(0.55,0.85,0.75,0.85,"NDC")
	xstheotext.SetTextSize(0.04)
	xstheotext.SetTextAlign(12)
	xstheotext.SetTextFont(42)
	xstheotext.SetFillColor(10)
	xstheotext.SetBorderSize(0)
	for th,tupval in thval.iteritems():
		# Just MSTW08
		if th.find('CT10') != -1:
			k=1
			continue
		lowy = h.GetMinimum()*0.02
		if lowy == 0:
			lowy = 0.02
		ltheo[th] = (ROOT.TLine(tupval[0],h.GetMinimum(),tupval[0],h.GetMaximum()),\
				ROOT.TBox(tupval[0]-tupval[2],lowy,tupval[0]+tupval[1],h.GetMaximum()*0.997))
		ltheo[th][1].SetFillStyle(1001)#3001)
		ltheo[th][1].SetFillColor(ROOT.kGray)#30+3*k)
		ltheo[th][1].SetLineColor(ROOT.kGray+1)#30+3*k)
		# Set Theoretical value in the low corner
		tstr = '#sigma_{XX}^{theo.}=%.2f^{+%.2f}_{-%.2f}' % (tupval[0],tupval[1],tupval[2])
		xstheotext.AddText(tstr.replace('XX',th.replace('the.','')))
		xstheotext.Draw()
		ltheo[th][1].Draw()
		ltheo[th][0].Draw()
		k+=1
	# --- Set measured values
	centralstat = ROOT.TGraphErrors()
	centralstat.SetMarkerStyle(20)
	sys = ROOT.TGraphErrors()
	sys.SetLineColor(46)
	lumi= ROOT.TGraphErrors(30)
	k = 0
	for ch,tupval in measval.iteritems():
		# Draw the channel name
		lt = ROOT.TLatex()
		lt.SetTextSize(0.03)
		lt.SetTextFont(42)
		lt.SetTextAlign(12)
		lt.DrawLatex(1.3*xmin,YAXISEQUIV[ch],LATEXCONV[ch])
		# Central values + stat error
		centralstat.SetPoint(k,tupval[0],YAXISEQUIV[ch])
		centralstat.SetPointError(k,tupval[1],0)
		# Syst. error
		sys.SetPoint(k,tupval[0],YAXISEQUIV[ch])
		sys.SetPointError(k,sqrt(tupval[1]**2.+tupval[2]**.2),0)
		# lumi error
		lumi.SetPoint(k,tupval[0],YAXISEQUIV[ch])
		lumi.SetPointError(k,sqrt(tupval[1]**2.+tupval[2]**.2+tupval[3]**2.),0)
		# String Value 
		valstr = "%.2f#pm%.2f#pm%.2f#pm%.2f" % (tupval[0],tupval[1],tupval[2],tupval[3])
		lt.DrawLatex(xmax*1.0,YAXISEQUIV[ch],valstr)
		k+=1
	centralstat.Draw("SAMEPE")
	sys.Draw("SAME[]")
	lumi.Draw("SAME||")



	canvas.SaveAs(plottitle)



ngen=787191.0
nplus=514379.0
nminus=272812.0

# PU weighted
ngenw=845097.6
nplusw=551992.9
nminusw=293104.9

inputvaluesraw = { 'plus': {}, 'minus':{}}
# WZPlus
inputvaluesraw['plus'] = { '3e': (13.3887,2.3871,0.7464,0.2946),
		'2e': (13.1721,2.2343,0.6348,0.2898), 
		'2m': (14.1384,2.1932,0.7392,0.3110),
		'3m': (11.4209,1.7109,0.5299,0.251),
		'combined': (12.7260,0.5943,1.0411,0.2800)
		}
# WZminus
inputvaluesraw['minus'] = { '3e': (9.4952,1.9531,0.6035,0.2089),
		'2e': (6.5161,1.5766,0.3681,0.1434), 
		'2m': (5.7361,1.4000,0.3659,0.1262),
		'3m': (9.4918,1.5182,0.5027,0.2088),
		'combined': (7.4659,0.3956,0.7897,0.1643)
		}
# correcting the xscalc ouput
#corrd = { 'plus': nplus/ngen, 'minus': nminus/ngen }
inputvalues = { 'plus': {'the. MSTW08':(11.39,0.6,0.49),'the. CT10': (11.25,0.59,0.48) },
		'minus': {'the. MSTW08':(6.40,0.37,0.27),'the. CT10': (6.14,0.36,0.26) }
		}

for charge,xsdict in inputvaluesraw.iteritems():
#	corr = corrd[charge]
	corr = 1.0
	for ch,valtup in xsdict.iteritems():
		inputvalues[charge][ch] = (valtup[0]*corr,valtup[1]*corr,valtup[2]*corr,valtup[3]*corr)


plotgraph(inputvalues['plus'],LEGEND['plus'],'wzplusxs.png')
plotgraph(inputvalues['minus'],LEGEND['minus'],'wzminusxs.png')


==> ThesisFigs/macros/plotTrgEff.py <==
#!/usr/bin/env pyhton
# Plot the trigger efficiencies turn-on
import ROOT
from LatinoStyle_mod import *

ROOT.gROOT.SetBatch(1)

lStyle = LatinosStyle()
lStyle.SetOptStat(0)
lStyle.cd()

f = ROOT.TFile('triggerEfficiencies_2012.root')
ob = { 'DoubleMuLead': [('_mubarrel',1,1),('_mumiddle',2,2), ('_muendcap',3,3)],\
		'DoubleMuTrail': [('_mubarrel',1,1),('_mumiddle',2,2), ('_muendcap',3,3)],\
		'DoubleElLead':[('_elecbarrel',1,1),('_elecendcap',2,2)],\
		'DoubleElTrail':[('_elecbarrel',1,1),('_elecendcap',2,2)]}
style=[20,25,32]
draw=['P','PSAME','PSAME']
for i,listtupval in ob.iteritems():
	c =ROOT.TCanvas()
	k=0
	leg=ROOT.TLegend(0.5,0.5,0.8,0.7)
	leg.SetBorderSize(0)
	leg.SetTextSize(0.03)
	leg.SetFillColor(10)
	leg.SetTextFont(112)
	if len(listtupval) == 2:
		colors = [1,46]
		legentry = ['Barrel Electrons', 'Endcap Electrons']
	else: 
		colors = [1,36,46]
		legentry = ['Muons |#eta| < 1.5', 'Muons 1.5#leq|#eta|<2.1',\
				'Muons 2.1#leq|eta|<2.5']
	for tupval in listtupval:
		namemem,init,final=tupval
		dML = f.Get(i)
		dMLPart = dML.ProjectionX(namemem,init,final)
		dMLPart.SetTitle('')
		dMLPart.SetXTitle('p_{t} [GeV/c]')
		dMLPart.SetYTitle('Trigger Efficiency')
		dMLPart.SetMarkerStyle(style[k])
		dMLPart.SetMarkerColor(colors[k])
		dMLPart.SetMarkerSize(1.5)
		dMLPart.SetLineColor(colors[k])
		dMLPart.SetLineWidth(1)
		dMLPart.SetMinimum(0)
		dMLPart.SetMaximum(1.01)
		dMLPart.Draw(draw[k])
		leg.AddEntry(dMLPart,legentry[k],'P')
		k=k+1
	leg.Draw()
	c.SaveAs(i+'.pdf')
	c.Close()
	del c

